Deep Epitomic Convolutional Neural Networks

Deep convolutional neural networks have recently proven extremely competitive in challenging image recognition tasks. This paper proposes the epitomic convolution as a new building block for deep neural networks. An epitomic convolution layer replaces a pair of consecutive convolution and max-pooling layers found in standard deep convolutional neural networks. The main version of the proposed model uses mini-epitomes in place of filters and computes responses invariant to small translations by epitomic search instead of max-pooling over image positions. The topographic version of the proposed model uses large epitomes to learn filter maps organized in translational topographies. We show that error back-propagation can successfully learn multiple epitomic layers in a supervised fashion. The effectiveness of the proposed method is assessed in image classification tasks on standard benchmarks. Our experiments on Imagenet indicate improved recognition performance compared to standard convolutional neural networks of similar architecture. Our models pre-trained on Imagenet perform excellently on Caltech-101. We also obtain competitive image classification results on the small-image MNIST and CIFAR-10 datasets.

==> figs/illustration/readme.sh <==
for i in conv_max epitomic_conv; do pdftops ${i}.pdf; rm -f ${i}.eps; ps2eps -c -r 1200 -f ${i}.ps; rm ${i}.ps; done


==> figs/optimization/plot.sh <==
#!/bin/sh

#declare -a titles=("alexnet2" "overfeat2" "topo" "epito2" "topon" "topon2" "epiton" "epitond4" "epitonr5" "epitond4r5") # "epito" "overfeat"
#declare -a titles=("alexnet2" "overfeat2" "overfeat2b30" "overfeatn" "topo" "epito2" "epito2b30" "topon" "topon2" "epiton" "epitonb30" "epitonb")
#declare -a titles=("alexnet2" "epitonb30" "overfeat2b30" "topon2b30" "overfeatnb30" "epito2b30" "epitonw" "toponw")

declare -a models=("epitonb30"     "overfeatnb30"  "topon2b30" "epito2b30" "overfeat2b30" "alexnet2")
declare -a titles=("EPITOMIC-NORM" "MAX-POOL-NORM" "TOPOGRAPHIC-NORM" "EPITOMIC"  "MAX-POOL" "KRIZHEVSKY")
#declare -a titles=("epitomic-norm" "max-pool-norm" "topo-norm" "epitomic"  "max-pool"     "alexnet")

NUM_PLOTS_M1=5
LAST_ID=${titles[${NUM_PLOTS_M1}]}

#for ID in "${models[@]}"; do

for ID in `seq 0 ${NUM_PLOTS_M1}`; do
    model=${models[${ID}]}
    cat `ls 2012/log/${model}/train_net.bin.*uchicago* -1 -t -r` > train_net.bin.INFO.${ID}
done

# train
GP_CMD=plot
for ID in `seq 0 ${NUM_PLOTS_M1}`; do
    title=${titles[${ID}]}
    grep ", loss = " train_net.bin.INFO.${ID} | awk '{ print $12 }' > plot.${ID}.txt
    GP_CMD=`echo ${GP_CMD} " \"plot.${ID}.txt\" smooth bezier title \"${title}\""`
    if [ ! "${ID}" == "${NUM_PLOTS_M1}" ]; then
	GP_CMD=`echo ${GP_CMD} ", "`
    fi
done
echo "set grid xtics ytics lc rgb \"#bbbbbb\" lw 2 lt 0" > plot.gp
echo ${GP_CMD} >> plot.gp
gnuplot -persist plot.gp

# test
for sc in 0 4 5; do
    GP_CMD=plot
    for ID in `seq 0 ${NUM_PLOTS_M1}`; do
	title=${titles[${ID}]}
	grep "Test score #${sc}" train_net.bin.INFO.${ID} | awk '{ print $8 }' > plot.${ID}.txt
	GP_CMD=`echo ${GP_CMD} \"plot.${ID}.txt\" with linespoints title \"${title}\"`
	if [ ! "${ID}" == "${NUM_PLOTS_M1}" ]; then
	    GP_CMD=`echo ${GP_CMD} ", "`
	fi
    done
    echo "set grid xtics ytics lc rgb \"#bbbbbb\" lw 2 lt 0" > plot.gp
    echo ${GP_CMD} >> plot.gp
    gnuplot -persist plot.gp
done


# print as EPS the top-5 val accuracyz
for sc in 4; do
    GP_CMD=plot
    for ID in `seq 0 ${NUM_PLOTS_M1}`; do
	title=${titles[${ID}]}
	grep "Test score #${sc}" train_net.bin.INFO.${ID} | awk '{ print $8 }' > plot.${ID}.txt
	# Avoid yellow, http://mathewpeet.org/howto/gnuplot-yellow/
	if [ "${ID}" == "${NUM_PLOTS_M1}" ]; then
	    GP_CMD=`echo ${GP_CMD} \"plot.${ID}.txt\" with linespoints linecolor rgb \"brown\" title \"${title}\"`
	else
	    GP_CMD=`echo ${GP_CMD} \"plot.${ID}.txt\" with linespoints title \"${title}\"`
	fi
	if [ ! "${ID}" == "${NUM_PLOTS_M1}" ]; then
	    GP_CMD=`echo ${GP_CMD} ", "`
	fi
    done
    echo "" > plot.gp
    echo "set terminal postscript eps size 6,4 enhanced color font 'Helvetica,20' linewidth 2" >> plot.gp
    echo "set output 'val_acc.eps'" >> plot.gp
    echo "set grid xtics ytics lc rgb \"#bbbbbb\" lw 2 lt 0" >> plot.gp
    echo "set xlabel \"EPOCH\"" >> plot.gp
    echo "set ylabel \"TOP-5 ACCURACY\"" >> plot.gp
    echo "set xrange [0:90]" >> plot.gp
    echo "set yrange [0.5:0.9]" >> plot.gp
    echo "set key right bottom Left" >> plot.gp
    echo ${GP_CMD} >> plot.gp
    gnuplot -persist plot.gp
done


for ID in `seq 0 ${NUM_PLOTS_M1}`; do
    rm plot.${ID}.txt
    rm train_net.bin.INFO.${ID}
done
rm plot.gp

